All Next-to-Next-to-Extremal One-Loop Correlators of AdS Supergluons and Supergravitons

We bootstrap all of the next-next-to-extremal one-loop four-point correlators of supergravitons and supergluons in ${\rm AdS_5}$ using a differential representation, and obtain closed formulas that are valid in both position space and Mellin space simultaneously.

==> anc/Result.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     56713,       1588]
NotebookOptionsPosition[     55026,       1553]
NotebookOutlinePosition[     55453,       1570]
CellTagsIndexPosition[     55410,       1567]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Mellin space", "Subsection",
 Editable->False,
 CellChangeTimes->{{3.928810910202916*^9, 
  3.9288109148286867`*^9}},ExpressionUUID->"b658dfde-ad46-40fd-9ff4-\
7ec219a997d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Rational", " ", "Functions", " ", "in", " ", "Mellin", " ", "amplitude", 
    " ", "of", " ", "supergravitons"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pij", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", 
      RowBox[{"S_", ",", "T_", ",", "\[Omega]s_", ",", "\[Omega]t_"}], "]"}], 
     ":=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "S"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "S"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Omega]u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Omega]u"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "S", "+", "T"}], ")"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pij", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0"}], "]"}], "[", 
      RowBox[{"S_", ",", "T_", ",", "\[Omega]s_", ",", "\[Omega]t_"}], "]"}], 
     ":=", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "S"}], ")"}], " ", "S", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Omega]s"}], ")"}], " ", "\[Omega]s"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "S", "+", "T"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pij", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "[", 
      RowBox[{"S_", ",", "T_", ",", "\[Omega]s_", ",", "\[Omega]t_"}], "]"}], 
     ":=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "S"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"23", " ", "S"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["S", "2"]}], "+", 
           RowBox[{"24", " ", "T"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "S", "+", "T"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "S"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", "S"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["T", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Omega]s", "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "S", "+", "T"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "S"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"17", " ", "T"}]}], ")"}], " ", 
        SuperscriptBox["\[Omega]t", "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "S", "+", "T"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "S"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "-", 
          RowBox[{"26", " ", "S"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"8", " ", "T"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["T", "2"]}]}], ")"}], " ", "\[Omega]u"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "S", "+", "T"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "S"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "S"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["S", "2"]}], "+", "T"}], ")"}], "   ", 
        SuperscriptBox["\[Omega]u", "2"]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "S", "+", "T"}], ")"}]}]], "+", 
      RowBox[{"\[Omega]s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "S"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32"}], "-", 
              RowBox[{"61", " ", "S"}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["S", "2"]}], "+", 
              RowBox[{"28", " ", "T"}], "-", 
              RowBox[{"14", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "S", "+", "T"}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "S"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"13", " ", "S"}], "-", 
             RowBox[{"3", " ", "T"}], "+", 
             RowBox[{"S", " ", "T"}], "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", "\[Omega]t"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "S", "+", "T"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "S"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "-", 
             RowBox[{"11", " ", "S"}], "+", 
             SuperscriptBox["S", "2"]}], ")"}], " ", "\[Omega]u"}], 
          RowBox[{"2", "+", "S", "+", "T"}]]}], ")"}]}], "+", 
      RowBox[{"\[Omega]t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "S"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"264", "+", 
              RowBox[{"60", " ", "S"}], "+", 
              RowBox[{"205", " ", "T"}], "-", 
              RowBox[{"14", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "S", "+", "T"}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "S"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"29", "+", 
             RowBox[{"6", " ", "S"}], "+", 
             RowBox[{"17", " ", "T"}]}], ")"}], " ", "\[Omega]u"}], 
          RowBox[{"2", "+", "S", "+", "T"}]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pij", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "[", 
      RowBox[{"S_", ",", "T_", ",", "\[Omega]s_", ",", "\[Omega]t_"}], "]"}], 
     ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"21", "+", 
        RowBox[{"40", " ", "S"}], "-", 
        RowBox[{"38", " ", 
         SuperscriptBox["S", "2"]}], "-", 
        RowBox[{"34", " ", 
         SuperscriptBox["S", "3"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["S", "4"]}], "+", 
        RowBox[{"61", " ", "S", " ", "T"}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["S", "2"], " ", 
         SuperscriptBox["T", "2"]}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "S", "+", "T"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"116", "+", 
          RowBox[{"98", " ", "S"}], "-", 
          RowBox[{"63", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"29", " ", 
           SuperscriptBox["S", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"366", " ", "T"}], "+", 
          RowBox[{"349", " ", "S", " ", "T"}], "+", 
          RowBox[{"310", " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"177", " ", "S", " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"42", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"60", " ", 
           SuperscriptBox["T", "3"]}]}], ")"}], " ", "\[Omega]s"}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "S", "+", "T"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"6", " ", "S"}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["S", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"10", " ", "T"}], "+", 
          RowBox[{"21", " ", "S", " ", "T"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"13", " ", "S", " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Omega]s", "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "S", "+", "T"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"15", " ", "S"}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["S", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["S", "3"], " ", "T"}]}], ")"}], " ", "\[Omega]s", 
        " ", "\[Omega]t"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "S", "+", "T"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32"}], "-", 
          RowBox[{"86", " ", "S"}], "-", 
          RowBox[{"115", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"58", " ", 
           SuperscriptBox["S", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["S", "4"]}], "-", 
          RowBox[{"86", " ", "T"}], "-", 
          RowBox[{"115", " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["S", "2"], " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"58", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["T", "4"]}]}], ")"}], " ", "\[Omega]u"}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "S", "+", "T"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"11", " ", "S"}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["S", "2"]}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["S", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["S", "4"]}], "+", 
          RowBox[{"35", " ", "T"}], "+", 
          RowBox[{"23", " ", "S", " ", "T"}], "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"17", " ", "S", " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["T", "3"]}]}], ")"}], " ", "\[Omega]s", " ", 
        "\[Omega]u"}], 
       RowBox[{"1", "+", "S", "+", "T"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"14", " ", "S"}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["S", "4"]}], "-", 
          RowBox[{"14", " ", "T"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["S", "2"], " ", "T"}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"2", " ", "S", " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["T", "4"]}]}], ")"}], "  ", 
        SuperscriptBox["\[Omega]u", "2"]}], 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "S", "+", "T"}], ")"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pij", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
      RowBox[{"S_", ",", "T_", ",", "\[Omega]s_", ",", "\[Omega]t_"}], "]"}], 
     ":=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["S", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SuperscriptBox["S", "2"]}], ")"}]}], 
        RowBox[{"S", "+", "T"}]]}], "-", 
      FractionBox[
       RowBox[{"S", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"6", " ", "S"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          SuperscriptBox["S", "3"], "-", 
          RowBox[{"4", " ", "T"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["T", "2"]}], "-", 
          SuperscriptBox["T", "3"]}], ")"}], " ", 
        SuperscriptBox["\[Omega]s", "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", "T"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["S", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "T"}], ")"}], " ", "\[Omega]u"}], 
       RowBox[{"S", "+", "T"}]], "+", 
      RowBox[{"\[Omega]s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"S", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", 
              RowBox[{"7", " ", "S"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["S", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["S", "3"]}], "-", 
              RowBox[{"6", " ", "T"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}]}], 
           RowBox[{"S", "+", "T"}]]}], "-", 
         FractionBox[
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", 
             RowBox[{"2", " ", "T"}], "+", 
             RowBox[{"S", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}], " ", "\[Omega]t"}], 
          RowBox[{"S", "+", "T"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "S"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "S"}], ")"}], " ", "S", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "S"}], ")"}], " ", "\[Omega]u"}], 
          RowBox[{"S", "+", "T"}]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pij", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], "[", 
      RowBox[{"S_", ",", "T_", ",", "\[Omega]s_", ",", "\[Omega]t_"}], "]"}], 
     ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox["T", "2"]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "S", "+", "T"}]], "-", 
      FractionBox[
       RowBox[{"S", " ", 
        SuperscriptBox["T", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "T"}], ")"}], " ", 
        SuperscriptBox["\[Omega]s", "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "S", "+", "T"}], ")"}]}]], " ", "+", 
      RowBox[{
       FractionBox[
        RowBox[{"S", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"7", " ", "S"}]}], ")"}], " ", 
         SuperscriptBox["T", "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "S", "+", "T"}], ")"}]}]], "\[Omega]s"}], 
      " ", "+", 
      FractionBox[
       RowBox[{"S", " ", "T", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"S", " ", "T"}]}], ")"}], " ", "\[Omega]s", "  ", 
        "\[Omega]t"}], 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "S", "+", "T"}], ")"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pij", "[", 
       RowBox[{"_", ",", "_"}], "]"}], "[", 
      RowBox[{"_", ",", "_", ",", "_", ",", "_"}], "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Qij", "[", 
      RowBox[{"S_", ",", "T_", ",", "\[Omega]s_", ",", "\[Omega]t_"}], "]"}], 
     ":=", 
     RowBox[{
      RowBox[{"-", "20"}], "+", 
      SuperscriptBox["\[Omega]s", "2"], "-", 
      RowBox[{"\[Omega]s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "37"}], "+", "\[Omega]t"}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[Omega]t", " ", 
       RowBox[{"(", 
        RowBox[{"25", "+", "\[Omega]t"}], ")"}]}], "-", " ", 
      RowBox[{"\[Omega]u", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"23", " ", "\[Omega]s"}], "-", 
         RowBox[{"20", " ", "\[Omega]t"}], "+", " ", "\[Omega]u"}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "4"], " ", "S", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Omega]s", "2"], "+", 
         RowBox[{"\[Omega]s", " ", 
          RowBox[{"(", 
           RowBox[{"37", "+", 
            RowBox[{"20", " ", "\[Omega]t"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"\[Omega]t", " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", "\[Omega]t"}], ")"}]}]}], ")"}]}], "+", " ", 
         
         RowBox[{"\[Omega]u", " ", 
          RowBox[{"(", 
           RowBox[{"37", "-", 
            RowBox[{"44", " ", "\[Omega]s"}], "+", 
            RowBox[{"20", " ", "\[Omega]t"}], "+", " ", "\[Omega]u"}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", "T", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "40"}], "+", 
         RowBox[{"2", " ", "\[Omega]s", " ", 
          RowBox[{"(", 
           RowBox[{"37", "+", "\[Omega]s"}], ")"}]}], "-", 
         RowBox[{"59", " ", "\[Omega]t"}], "-", 
         RowBox[{"24", " ", "\[Omega]s", " ", "\[Omega]t"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Omega]t", "2"]}], "-", " ", 
         RowBox[{"\[Omega]u", " ", 
          RowBox[{"(", 
           RowBox[{"59", "+", 
            RowBox[{"24", " ", "\[Omega]s"}], "-", 
            RowBox[{"40", " ", "\[Omega]t"}], "+", 
            RowBox[{"3", " ", "\[Omega]u"}]}], ")"}]}]}], ")"}]}]}]}], 
    ";"}]}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.919341800050418*^9, 3.919341802006875*^9}, {
   3.9193418383091707`*^9, 3.91934185630696*^9}, {3.919341889210765*^9, 
   3.919341889628619*^9}, {3.9193419380505047`*^9, 3.919342005681514*^9}, {
   3.9231191246250143`*^9, 3.9231191270161753`*^9}, {3.923119971361537*^9, 
   3.9231200076810083`*^9}, {3.923120250203711*^9, 3.923120286315613*^9}, {
   3.923120337279112*^9, 3.923120347404532*^9}, {3.92312042344425*^9, 
   3.92312043157276*^9}, {3.923120462448104*^9, 3.923120502238449*^9}, {
   3.9231205651843843`*^9, 3.92312062631122*^9}, {3.923121093826974*^9, 
   3.92312110828913*^9}, {3.923121453265877*^9, 3.9231214808959923`*^9}, {
   3.923122962188513*^9, 3.923123059951007*^9}, 3.923131671981489*^9, {
   3.9287281842772093`*^9, 3.9287281848832283`*^9}, {3.9287345004792957`*^9, 
   3.928734545652562*^9}, {3.928810678525885*^9, 3.928810683075951*^9}, {
   3.9288107503993883`*^9, 3.9288107669213867`*^9}, {3.9288108196183033`*^9, 
   3.928810834971974*^9}},ExpressionUUID->"b3c1bec1-2647-4821-8e23-\
f84bf22d7436"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Mellin", " ", "amplitude", " ", "for", " ", "supergravitons"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"gravitonE2", "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Pij", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"S", ",", "T", ",", "\[Omega]s", ",", "\[Omega]t"}], "]"}], 
         
         RowBox[{"\[CapitalPhi]", "[", 
          RowBox[{
           RowBox[{"S", "+", "i"}], ",", 
           RowBox[{"T", "+", "j"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Pij", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"T", ",", "S", ",", "\[Omega]t", ",", "\[Omega]s"}], "]"}], 
         
         RowBox[{"\[CapitalPhi]", "[", 
          RowBox[{
           RowBox[{"S", "+", "j"}], ",", 
           RowBox[{"T", "+", "i"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"Qij", "[", 
       RowBox[{"S", ",", "T", ",", "\[Omega]s", ",", "\[Omega]t"}], "]"}], 
      RowBox[{"\[Xi]", "[", "S", "]"}]}], "+", 
     RowBox[{
      RowBox[{"Qij", "[", 
       RowBox[{"T", ",", "S", ",", "\[Omega]t", ",", "\[Omega]s"}], "]"}], 
      RowBox[{"\[Xi]", "[", "T", "]"}]}]}]}], ";"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.9231205272043858`*^9, 3.923120546044632*^9}, {
   3.923120644038527*^9, 3.9231206655435247`*^9}, {3.923120733159363*^9, 
   3.923120869407292*^9}, {3.923121129048959*^9, 3.923121173103157*^9}, {
   3.9231216307258*^9, 3.923121645621974*^9}, 3.923123116059391*^9, {
   3.9231232860253277`*^9, 3.923123287703974*^9}, 3.9287334967196836`*^9, 
   3.928733564576009*^9, {3.928810601932219*^9, 3.928810618373076*^9}, {
   3.9288106485545263`*^9, 3.9288106501416683`*^9}, 3.928810693917437*^9, {
   3.9288107812864656`*^9, 
   3.928810844473542*^9}},ExpressionUUID->"dcb8b566-1cb6-4988-9df8-\
35af7f697072"]
}, Closed]],

Cell[CellGroupData[{

Cell["Position space", "Subsection",
 Editable->False,
 CellChangeTimes->{{3.928810910202916*^9, 
  3.9288109236142273`*^9}},ExpressionUUID->"00f2f6c2-7d06-4372-b2ea-\
f2ed7c91a5fc"],

Cell[CellGroupData[{

Cell["Differential operators", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.928810944914522*^9, 
  3.9288109502189617`*^9}},ExpressionUUID->"067d4a28-8805-486f-894b-\
a78a0e47f851"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Differential", " ", "operators", " ", "in", " ", "correlation", " ", 
    "functions"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"DU", ":=", " ", 
     RowBox[{"U", 
      SubscriptBox["\[PartialD]", "U"]}]}], ",", " ", 
    RowBox[{"DV", ":=", " ", 
     RowBox[{"V", 
      SubscriptBox["\[PartialD]", "V"]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"i", "+", "DU", "+", "DV"}], ",", 
        RowBox[{"j", "-", "i", "+", "1"}]}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "+", "i", "+", "DU", "+", "DV"}], ",", 
        RowBox[{"j", "-", "i"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalP]", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Omega]s"}], ")"}], " ", "\[Omega]s", " ", 
      
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "3"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "DU"}], "+", "2"}], ",", 
        RowBox[{"\[Omega]s", "-", "2"}]}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"-", "DV"}], ",", "\[Omega]t"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"4", "+", "DU", "+", "DV"}], ",", "\[Omega]u"}], "]"}], 
      SuperscriptBox["U", "2"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalP]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"0", ",", "3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "DU", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SuperscriptBox["DU", "2"]}], ")"}]}], "-", 
        RowBox[{"10", " ", "\[Omega]s"}], "+", 
        RowBox[{"7", " ", "DU", " ", "\[Omega]s"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["DU", "2"], " ", "\[Omega]s"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["DU", "3"], " ", "\[Omega]s"}], "-", 
        RowBox[{"6", " ", "DV", " ", "\[Omega]s"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["DV", "2"], " ", "\[Omega]s"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"6", " ", "DU"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["DU", "2"]}], "+", 
           SuperscriptBox["DU", "3"], "-", 
           RowBox[{"4", " ", "DV"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["DV", "2"]}], "-", 
           SuperscriptBox["DV", "3"]}], ")"}], " ", 
         SuperscriptBox["\[Omega]s", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"DU", "+", 
           RowBox[{"2", " ", "DV"}], "+", 
           RowBox[{"DU", " ", 
            SuperscriptBox["DV", "2"]}]}], ")"}], " ", "\[Omega]s", " ", 
         "\[Omega]t"}], "-", 
        RowBox[{"2", " ", "DU", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "DV"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "DV"}], ")"}], " ", "\[Omega]u"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "DU"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "DU"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "DU"}], ")"}], " ", "\[Omega]s", " ", 
         "\[Omega]u"}]}], ")"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "-", "DU"}], ",", 
        RowBox[{"\[Omega]s", "-", "1"}]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"-", "DV"}], ",", "\[Omega]t"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"4", "+", "DU", "+", "DV"}], ",", "\[Omega]u"}], "]"}], 
      "U"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalP]", "[", 
      RowBox[{"0", ",", "0"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"1", ",", "3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"40", " ", "DU"}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["DU", "2"]}], "-", 
           RowBox[{"34", " ", 
            SuperscriptBox["DU", "3"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["DU", "4"]}], "+", 
           RowBox[{"61", " ", "DU", " ", "DV"}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["DU", "2"], " ", 
            SuperscriptBox["DV", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"116", "+", 
           RowBox[{"98", " ", "DU"}], "-", 
           RowBox[{"63", " ", 
            SuperscriptBox["DU", "2"]}], "-", 
           RowBox[{"29", " ", 
            SuperscriptBox["DU", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["DU", "4"]}], "+", 
           RowBox[{"366", " ", "DV"}], "+", 
           RowBox[{"349", " ", "DU", " ", "DV"}], "+", 
           RowBox[{"310", " ", 
            SuperscriptBox["DV", "2"]}], "+", 
           RowBox[{"177", " ", "DU", " ", 
            SuperscriptBox["DV", "2"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["DU", "2"], " ", 
            SuperscriptBox["DV", "2"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["DV", "3"]}]}], ")"}], " ", "\[Omega]s"}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"6", " ", "DU"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["DU", "2"]}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["DU", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["DU", "4"]}], "+", 
           RowBox[{"10", " ", "DV"}], "+", 
           RowBox[{"21", " ", "DU", " ", "DV"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["DV", "2"]}], "+", 
           RowBox[{"13", " ", "DU", " ", 
            SuperscriptBox["DV", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["DU", "2"], " ", 
            SuperscriptBox["DV", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]s", "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"15", " ", "DU"}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["DU", "2"]}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["DU", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["DU", "3"], " ", "DV"}]}], ")"}], " ", "\[Omega]s",
          " ", "\[Omega]t"}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "32"}], "-", 
           RowBox[{"86", " ", "DU"}], "-", 
           RowBox[{"115", " ", 
            SuperscriptBox["DU", "2"]}], "-", 
           RowBox[{"58", " ", 
            SuperscriptBox["DU", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["DU", "4"]}], "-", 
           RowBox[{"86", " ", "DV"}], "-", 
           RowBox[{"115", " ", 
            SuperscriptBox["DV", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["DU", "2"], " ", 
            SuperscriptBox["DV", "2"]}], "-", 
           RowBox[{"58", " ", 
            SuperscriptBox["DV", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["DV", "4"]}]}], ")"}], " ", "\[Omega]u"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"11", " ", "DU"}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["DU", "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["DU", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["DU", "4"]}], "-", 
           RowBox[{"35", " ", "DV"}], "-", 
           RowBox[{"23", " ", "DU", " ", "DV"}], "-", 
           RowBox[{"35", " ", 
            SuperscriptBox["DV", "2"]}], "-", 
           RowBox[{"17", " ", "DU", " ", 
            SuperscriptBox["DV", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["DV", "3"]}]}], ")"}], " ", "\[Omega]s", " ", 
         "\[Omega]u"}], "+", 
        RowBox[{
         FractionBox["1", "24"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"14", " ", "DU"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["DU", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["DU", "4"]}], "-", 
           RowBox[{"14", " ", "DV"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["DU", "2"], " ", "DV"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["DV", "2"]}], "+", 
           RowBox[{"2", " ", "DU", " ", 
            SuperscriptBox["DV", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["DV", "4"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]u", "2"]}]}], ")"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"-", "DU"}], ",", "\[Omega]s"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"-", "DV"}], ",", "\[Omega]t"}], "]"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalP]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "3"}], "]"}], 
      FractionBox["1", "2"], "  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "DU", " ", "DV"}], "-", 
        RowBox[{"12", " ", "DV", " ", "\[Omega]s"}], "+", 
        RowBox[{"7", " ", "DU", " ", "DV", " ", "\[Omega]s"}], "-", 
        RowBox[{"3", " ", "DV", " ", 
         SuperscriptBox["\[Omega]s", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["DV", "2"], " ", 
         SuperscriptBox["\[Omega]s", "2"]}], "+", 
        RowBox[{"2", " ", "\[Omega]s", " ", "\[Omega]t"}], "+", 
        RowBox[{"DU", " ", "DV", " ", "\[Omega]s", " ", "\[Omega]t"}]}], 
       ")"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "DU"}], "+", "1"}], ",", 
        RowBox[{"\[Omega]s", "-", "1"}]}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "DV"}], "+", "1"}], ",", 
        RowBox[{"\[Omega]t", "-", "1"}]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"4", "+", "DU", "+", "DV"}], ",", "\[Omega]u"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"4", "+", "DU", "+", "DV"}], ",", "\[Omega]u"}], "]"}], " ", 
      "U", " ", "V"}]}], " ", ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalP]", "[", 
      RowBox[{"1", ",", "0"}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"2", ",", "3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "DU"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"23", " ", "DU"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["DU", "2"]}], "+", 
           RowBox[{"24", " ", "DV"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["DV", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "DU"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "32"}], "-", 
           RowBox[{"61", " ", "DU"}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["DU", "2"]}], "+", 
           RowBox[{"28", " ", "DV"}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["DV", "2"]}]}], ")"}], " ", "\[Omega]s"}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "DU"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "DU"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["DU", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["DV", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]s", "2"]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "DU"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"264", "+", 
           RowBox[{"60", " ", "DU"}], "+", 
           RowBox[{"205", " ", "DV"}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["DV", "2"]}]}], ")"}], " ", "\[Omega]t"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "DU"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"13", " ", "DU"}], "-", 
           RowBox[{"3", " ", "DV"}], "+", 
           RowBox[{"DU", " ", "DV"}], "+", 
           SuperscriptBox["DV", "2"]}], ")"}], " ", "\[Omega]s", " ", 
         "\[Omega]t"}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "DU"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"17", " ", "DV"}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]t", "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "DU"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "-", 
           RowBox[{"26", " ", "DU"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["DU", "2"]}], "+", 
           RowBox[{"8", " ", "DV"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["DV", "2"]}]}], ")"}], " ", "\[Omega]u"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "DU"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "17"}], "-", 
           RowBox[{"11", " ", "DU"}], "+", 
           SuperscriptBox["DU", "2"]}], ")"}], " ", "\[Omega]s", " ", 
         "\[Omega]u"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "DU"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"29", "+", 
           RowBox[{"6", " ", "DU"}], "+", 
           RowBox[{"17", " ", "DV"}]}], ")"}], " ", "\[Omega]t", " ", 
         "\[Omega]u"}], "-", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "DU"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "DU"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["DU", "2"]}], "+", "DV"}], ")"}], " ", 
         SuperscriptBox["\[Omega]u", "2"]}]}], ")"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"-", "DU"}], ",", "\[Omega]s"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"-", "DV"}], ",", "\[Omega]t"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"4", "+", "DU", "+", "DV"}], ",", "\[Omega]u"}], "]"}], 
      SuperscriptBox["U", 
       RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalP]", "[", 
      RowBox[{"2", ",", "0"}], "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"3", ",", "3"}], "]"}], 
      FractionBox["1", "4"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "DU"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "DU"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Omega]u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Omega]u"}], ")"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"-", "DU"}], ",", "\[Omega]s"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"-", "DV"}], ",", "\[Omega]t"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"4", "+", "DU", "+", "DV"}], ",", "\[Omega]u"}], "]"}], 
      SuperscriptBox["U", 
       RowBox[{"-", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]", ":=", " ", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "DU", "+", "DV"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "DU", "+", "DV"}], ")"}], " "}], "2"], 
      SuperscriptBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "DU", "+", "DV"}], ")"}], " "}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"DV", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "40"}], "+", 
           RowBox[{"74", " ", "\[Omega]s"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]s", "2"]}], "-", 
           RowBox[{"59", " ", "\[Omega]t"}], "-", 
           RowBox[{"24", " ", "\[Omega]s", " ", "\[Omega]t"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Omega]t", "2"]}], "-", 
           RowBox[{"59", " ", "\[Omega]u"}], "-", 
           RowBox[{"24", " ", "\[Omega]s", " ", "\[Omega]u"}], "+", 
           RowBox[{"40", " ", "\[Omega]t", " ", "\[Omega]u"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Omega]u", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"37", " ", "\[Omega]s"}], "+", 
           SuperscriptBox["\[Omega]s", "2"], "-", 
           RowBox[{"50", " ", "\[Omega]t"}], "-", 
           RowBox[{"\[Omega]s", " ", "\[Omega]t"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Omega]t", "2"]}], "-", 
           RowBox[{"9", " ", "\[Omega]u"}], "-", 
           RowBox[{"23", " ", "\[Omega]s", " ", "\[Omega]u"}], "+", 
           RowBox[{"20", " ", "\[Omega]t", " ", "\[Omega]u"}], "-", 
           SuperscriptBox["\[Omega]u", "2"]}], ")"}]}], "+", 
        RowBox[{"DU", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"37", " ", "\[Omega]s"}], "+", 
           SuperscriptBox["\[Omega]s", "2"], "-", 
           RowBox[{"96", " ", "\[Omega]t"}], "+", 
           RowBox[{"20", " ", "\[Omega]s", " ", "\[Omega]t"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Omega]t", "2"]}], "+", 
           RowBox[{"37", " ", "\[Omega]u"}], "-", 
           RowBox[{"44", " ", "\[Omega]s", " ", "\[Omega]u"}], "+", 
           RowBox[{"20", " ", "\[Omega]t", " ", "\[Omega]u"}], "+", 
           SuperscriptBox["\[Omega]u", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"-", "DU"}], ",", "\[Omega]s"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"-", "DV"}], ",", "\[Omega]t"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"4", "+", "DU", "+", "DV"}], ",", "\[Omega]u"}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.928728116762362*^9, 3.9287281812968473`*^9}, {
  3.928728276753892*^9, 3.928728309976527*^9}, {3.928733687503879*^9, 
  3.928733694988893*^9}, {3.928733824520926*^9, 3.928733851480069*^9}, {
  3.928734008297995*^9, 3.928734043695212*^9}, {3.9287341933856287`*^9, 
  3.9287342008172503`*^9}, {3.9287342758429937`*^9, 3.928734304307226*^9}, {
  3.928734424497507*^9, 3.9287344258463993`*^9}, {3.928734507631793*^9, 
  3.928734510090776*^9}, {3.92873455071516*^9, 3.928734583696938*^9}, {
  3.928734921214446*^9, 3.928734927339551*^9}, {3.9287349606182213`*^9, 
  3.928735020353294*^9}, {3.9288108595558777`*^9, 
  3.9288108920167837`*^9}},ExpressionUUID->"d00121c5-9761-4c3f-a496-\
f0851caa33b3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Seed functions", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.928810944914522*^9, 
  3.9288109585546103`*^9}},ExpressionUUID->"6269d926-9b9f-41ce-b8b0-\
fb59286fbf31"],

Cell[BoxData[
 RowBox[{"(*", " ", "W2", " ", "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.9176831306813803`*^9, 
  3.917683137237507*^9}},ExpressionUUID->"178da19d-724b-48df-8e79-\
3c2a9cc48cab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "z"}], "]"}]}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "z"}], "]"}]}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "1", ",", "w"}], "]"}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "1", ",", "z"}], "]"}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "0", ",", "w"}], "]"}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "0", ",", "z"}], "]"}]}]], "Input",
 Editable->False,ExpressionUUID->"b8272128-f8f5-4d56-9b52-eccba6e681e7"],

Cell[BoxData[
 RowBox[{"(*", " ", "W3", " ", "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.917683245076915*^9, 
  3.9176832480930557`*^9}},ExpressionUUID->"fbaa2a4c-b4e8-487b-ae11-\
a5a3bc96aba5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "0", ",", "z"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "1", ",", "w"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"G", "[", 
    RowBox[{"w", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "1", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"G", "[", 
    RowBox[{"w", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "0", ",", "z"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "0", ",", "z"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"w", ",", "0", ",", "z"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"w", ",", "1", ",", "z"}], "]"}]}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "0", ",", "0", ",", "w"}], "]"}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"G", "[", 
    RowBox[{"w", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"G", "[", 
    RowBox[{"w", ",", "1", ",", "0", ",", "z"}], "]"}]}]}]], "Input",
 Editable->False,ExpressionUUID->"15166e41-e02f-48f6-9eaf-5dc760d4ba38"],

Cell[BoxData[
 RowBox[{"(*", " ", "W4", " ", "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.91768323590429*^9, 
  3.917683239358231*^9}},ExpressionUUID->"065e2589-0b98-46ae-9701-\
324515c305c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "1", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "1", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "1", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "0", ",", "z"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "0", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "1", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "0", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "1", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "0", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "1", ",", "z"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "0", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "1", ",", "z"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "z"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "z"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "z"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"0", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "w"}], "]"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "z"}], "]"}]}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "w"}], "]"}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "z"}], "]"}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "w"}], "]"}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "w"}], "]"}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "z"}], "]"}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "w"}], "]"}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "z"}], "]"}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "w"}], "]"}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "z"}], "]"}], "+", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "w"}], "]"}], "-", 
  RowBox[{"G", "[", 
   RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "z"}], "]"}]}]], "Input",
 Editable->False,ExpressionUUID->"eb449dbc-68a4-4d04-9c63-b49b64dcc777"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1122., 974.25},
WindowMargins->{{Automatic, 72.75}, {0, Automatic}},
Magnification:>1.1 Inherited,
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a40370ba-0bcc-49e6-b809-66ce62bf6784"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 180, 4, 58, "Subsection",ExpressionUUID->"b658dfde-ad46-40fd-9ff4-7ec219a997d0"],
Cell[763, 28, 20525, 584, 913, "Input",ExpressionUUID->"b3c1bec1-2647-4821-8e23-f84bf22d7436"],
Cell[21291, 614, 2193, 55, 80, "Input",ExpressionUUID->"dcb8b566-1cb6-4988-9df8-35af7f697072"]
}, Closed]],
Cell[CellGroupData[{
Cell[23521, 674, 182, 4, 40, "Subsection",ExpressionUUID->"00f2f6c2-7d06-4372-b2ea-f2ed7c91a5fc"],
Cell[CellGroupData[{
Cell[23728, 682, 193, 4, 49, "Subsubsection",ExpressionUUID->"067d4a28-8805-486f-894b-a78a0e47f851"],
Cell[23924, 688, 21258, 566, 997, "Input",ExpressionUUID->"d00121c5-9761-4c3f-a496-f0851caa33b3"]
}, Closed]],
Cell[CellGroupData[{
Cell[45219, 1259, 185, 4, 39, "Subsubsection",ExpressionUUID->"6269d926-9b9f-41ce-b8b0-fb59286fbf31"],
Cell[45407, 1265, 208, 5, 33, "Input",ExpressionUUID->"178da19d-724b-48df-8e79-3c2a9cc48cab"],
Cell[45618, 1272, 693, 21, 33, "Input",ExpressionUUID->"b8272128-f8f5-4d56-9b52-eccba6e681e7"],
Cell[46314, 1295, 208, 5, 33, "Input",ExpressionUUID->"fbaa2a4c-b4e8-487b-ae11-a5a3bc96aba5"],
Cell[46525, 1302, 2824, 84, 104, "Input",ExpressionUUID->"15166e41-e02f-48f6-9eaf-5dc760d4ba38"],
Cell[49352, 1388, 205, 5, 33, "Input",ExpressionUUID->"065e2589-0b98-46ae-9701-324515c305c4"],
Cell[49560, 1395, 5438, 154, 198, "Input",ExpressionUUID->"eb449dbc-68a4-4d04-9c63-b49b64dcc777"]
}, Closed]]
}, Open  ]]
}
]
*)


